Non-linear flow modes of identified particles in Pb-Pb collisions at $\sqrt{s_{\rm{NN}}}$ = 5.02 TeV

The $p_{\rm{T}}$-differential non-linear flow modes, $v_{4,22}$, $v_{5,32}$, $v_{6,33}$ and $v_{6,222}$ for $\pi^{\pm}$, $\rm{K}^{\pm}$ , $\rm{K}^{0}_{S}$ , p + $\overline{\rm{p}}$, $\Lambda$ + $\overline{\Lambda}$ and $\phi$-meson have been measured for the first time at $\sqrt{s_{\rm{NN}}}$ = 5.02 TeV in Pb-Pb collisions with the ALICE detector at the Large Hadron Collider. The results were obtained with a multi-particle technique, correlating the identified hadrons with reference charged particles from a different pseudorapidity region. These non-linear observables probe the contribution from the second and third order initial spatial anisotropy coefficients to higher flow harmonics. All the characteristic features observed in previous $p_{\rm{T}}$-differential anisotropic flow measurements for various particle species are also present in the non-linear flow modes, i.e. increase of magnitude with increasing centrality percentile, mass ordering at low $p_{\rm{T}}$ and particle type grouping in the intermediate $p_{\rm{T}}$ range. Hydrodynamical calculations (iEBE-VISHNU) that use different initial conditions and values of shear and bulk viscosity to entropy density ratios are confronted with the data at low transverse momenta. These calculations exhibit a better agreement with the anisotropic flow coefficients than the non-linear flow modes. These observations indicate that non-linear flow modes can provide additional discriminatory power in the study of initial conditions as well as new stringent constraints to hydrodynamical calculations.

==> latexdiff.sh <==

#!/bin/bash

if [ $# -eq 2 ] ; then
git_revno=$1
filename=$2

elif [ $# -eq 3 ] ; then
git_revno=$1
git_revno2=$2
filename=$3
else
echo "Usage 1: $0 <git revision no.> <filename>"
echo "Usage 2: $0 <git revision no. 1> <git revision no. 2> <filename>"
exit 1
fi

# exporting git repo
mkdir tmp
git export --force -r $git_revno . tmp
if [ $# -eq 3 ]; then
mkdir tmp2
git export --force -r $git_revno2 . tmp2
fi

# generating diff
if [ $# -eq 3 ]; then
latexdiff --flatten tmp/$filename tmp2/$filename > diff.tex
else
latexdiff --flatten tmp/$filename $filename > diff.tex
fi

# compiling output with highlights
pdflatex diff.tex
pdflatex diff.tex

# cleanup
rm -rf tmp
if [ $# -eq 3 ]; then
rm -rf tmp2
fi
rm diff.{aux,log}

#keep diff.tex (to be able to compile with TexShop)
#rm diff.tex

#  diff pdf file
filenameOnly=`echo "$filename" | cut -d'.' -f1`
if [ $# -eq 3 ]; then
mv diff.pdf $filenameOnly-diff-r${git_revno}-r${git_revno2}.pdf
else
mv diff.pdf $filenameOnly-diff-r${git_revno}.pdf
fi

